Cataclysmic Variables from Sloan Digital Sky Survey V -- the search for period bouncers continues

SDSS-V is carrying out a dedicated survey for white dwarfs, single and in binaries, and we report the analysis of the spectroscopy of cataclysmic variables (CVs) and CV candidates obtained during the final plug plate observations of SDSS. We identify eight new CVs, spectroscopically confirm 53 and refute eleven published CV candidates, and we report 21 new or improved orbital periods. Combined with previously published data, the orbital period distribution of the SDSS-V CVs does not clearly exhibit a period gap. This is consistent with previous findings that spectroscopically identified CVs have a larger proportion of short-period systems compared to samples identified from photometric variability. Remarkably, despite a systematic search, we find very few period bouncers. We estimate the space density of period bouncers to be $\simeq0.2\times10^{-6}\,\mathrm{pc}^{-3}$, i.e. they represent only a few per cent of the total CV population. This suggests that during their final phase of evolution, CVs either destroy the donor, e.g. via a merger, or that they become detached and cease mass transfer.

==> anc/cvtable.csv <==
SDSS,Name,GAIA EDR3 source_id,Period (h),Gaia G,Distance,Variable Type,Cartons,Reference-disc,Reference-sp,Reference-P,ra,dec
J000600.15+012129.8,,2738755406045571968,1.52(10),19.57,352,WZ Sge:\S :,"gg,u2,wd",*This work,*This work,*This work,1.50064345676278,1.35827514714031
J003827.05+250925.0,1RXS J003828.7+250920,2806802123399581056,2.26826(2),18.63,503,SU UMa,"cv,gg,u1,u2",*VSNET 12318,2018AJ....155...28S,*Inight et al in prep,9.61272342040272,25.1569563739546
J003941.08+005427.5,SDSS J003941.06+005427.5,2543387617312121216,1.523(2),20.76,1078,WZ Sge:,"cv,u1,u2,u4",2005AJ....129.2386S,2005AJ....129.2386S,2010A&A...524A..86S,9.92118587245779,0.907630946264153
J004335.16-003729.7,SDSS J004335.14-003729.8,2530961280492678528,1.3721(14),19.85,447,WZ Sge:,"cv,gg,u2,wd",2004AJ....128.1882S,2004AJ....128.1882S,2008MNRAS.391..591S,10.8965127441555,-0.624919920328629
J014227.07+001729.8,,2510205490257050496,1.88(4),19.89,697,Polar:,"cv,u1,u2",2017ApJS..228...19C,2017ApJS..228...19C,*This work,25.6128096966956,0.291604463777139
J015543.47+002807.4,FL Cet,2507796391561705728,1.452389(1),18.65,317,Polar+E,"cv,gg,u1,u2",2002AJ....123..430S,2002AJ....123..430S,2005ApJ...620..422S,28.9311192294966,0.468710388240133
J020712.72-014116.3,SDSSJ020712.71-014116.2,2494386992562185088,1.55(15),20.27,,Polar:,cv,2023MNRAS.524.4867I,2023MNRAS.524.4867I,*This work,31.8030160472918,-1.68784823887102
J020809.57+565239.7,,505110900157013376,,18.77,2961,CV,u4,2021A&A...648A..44M,*This work,,32.0398758932033,56.8777045605961
J021008.33+571121.0,UV Per,457106501671769472,1.557(3),17.75,250,SU UMa,cv,1985AJ.....90.1837S,1985AJ.....90.1837S,1997PASP..109.1359T,32.5347258071429,57.1891648736762
J021315.48+533822.9,MASTER OT J021315.37+533822.7,455380951309048320,2.549(7)*,20.05,3224,SU UMa,cv,2013ATel.5536....1Y,*This work,2017PASJ...69...75K,33.3145094962966,53.6396813044143
J022102.79+732245.0,ASASSN-14jq,546910213373341184,1.32427(31)*,19.94,425,WZ Sge,"cv,gg,wd",*ASAS-SN CV candidate,*This work,2015PASJ...67..105K,35.2616338626198,73.3791783513299
J022623.34+711831.5,AM Cas,545338083544363392,3.9576(3),14.37,420,U Gem,"cv,gg,u1,u2", 1988AN....309...91R, 1988AN....309...91R, 1996PASP..108..894T,36.5972449914027,71.3087570542901
J023322.61+005059.4,HP Cet,2500552912036565120,1.601(2),20.12,683,WZ Sge:\S :,cv,2002AJ....123..430S,2006MNRAS.373..687S,2006MNRAS.373..687S,38.3442161025676,0.849827971521724
J024131.07+593630.5,ASASSN-16jv,464373929923792384,,19.84,607,U Gem,cv,*ASAS-SN CV candidate,*This work,,40.3794706143822,59.6084629440548
J040834.99+511448.2,FO Per,250700853140894976,4.126(12),16.15,587,U Gem,cv,1960JO.....43...17P,1989A&AS...78..145B,2007PASP..119..494S,62.1457790342188,51.2467108817714
J041844.44+510731.2,NS Per,271562333932151040,6.296(1),17.43,1076,U Gem,cv,1966AN....289....1H,1989A&AS...78..145B,*This work,64.6851635551161,51.1253428797512
J042609.34+354144.5,MASTER OT J042609.34+354144.8,176429285061830144,1.5720(7),16.14,184,SU UMa,"cv,gg,u1,u2",2012ATel.4441....1D,2020AJ....159...43H,2014PASJ...66...30K,66.5389123725534,35.6957043579609
J043127.01+352713.0,ASASSN-16og,174868189003974016,,20.37,1677,SU UMa,cv,*ASAS-SN CV candidate,*This work,,67.8625297160222,35.4536007696745
J044321.37+472125.8,V0392 Per,254361745823908736,1.5841(4),16.17,3453,Nova,cv,1970MitVS...5...99R, 2000ApJS..128..387L,2020JAVSO..48...53S,70.8390408675087,47.3571783129412
J050503.07+222529.8,ASASSN-15su,3418268607216934016,1.608(7)*,19.12,588,SU UMa,cv,*ASAS-SN CV candidate,*This work,2016PASJ...68...65K,76.2627792368148,22.4249357343883
J052433.47-070527.9,CSS 101108:052433-070528,3207332631484540416,,20.59,1538,SU UMa:,cv,2014MNRAS.441.1186D,*This work,,81.1394556134726,-7.09108411332556
J052834.08+331821.7,QZ Aur,3449050362952844288,8.579910(1),16.87,2528,Nova,cv, 1994ApJ...420..830S, 1995ApJ...440..336C,2019MNRAS.487.1120S,82.1419919403199,33.3060367192712
J052859.54-033352.4,V1159 Ori,3210749947983249408,1.49272(3),14.28,351,ER UMa,cv,1992A&A...259..198J,1992A&A...259..198J,1997PASP..109..477T,82.2481013592007,-3.56455065728663
J061204.48+252832.6,HQ Gem,3426743917723751680,,19.31,3838,U Gem,cv, 1987A&AS...70..481B,*This work,,93.0186528107314,25.4757120712036
J062157.13+404236.1,ASASSN-18bz,956899025419314816,,19.9,3324,U Gem,cv,2018MNRAS.477.3145J,*This work,,95.4880602996298,40.7100318991112
J062406.13+400743.8,,956670430081266176,,18.54,1728,NL,"u1,u2",*This work,*This work,,96.0255471650462,40.1288415344209
J062429.71+002105.8,ASASSN-15cu,3120280997380365824,2.429755(4),18.86,468,SU UMa,cv,2017TNSTR.925....1D,*This work,*This work,96.1237822152685,0.351622622524303
J062601.53-035523.0,Gaia17cdo,3116642228070616192,,19.19,1184,DN,cv,2017TNSTR.933....1D,*This work,,96.5063861056769,-3.92305162988966
J062724.39+161329.6,Gaia18atj,3369335048381292032,10.428,18.15,3919,U Gem,cv, 2018TNSTR.423....1D, 2018ATel11512....1F, 2020ApJS..249...18C,96.8516097190908,16.2248912529097
J062953.89-033508.4,1RXS J062954.6-033520,3105034928633782400,9.12,13.53,652,Z Cam,cv,2003A&A...404..301R,*This work,2009ASPC..404..272A,97.4745566242234,-3.58567863043145
J063047.05+023931.2,ASASSN-16ow,3124075927403447936,2.1425(13)*,20.57,3374,SU UMa,cv,2016ATel.9862....1S,*This work,2017PASJ...69...75K,97.6960322074768,2.65867998594816
J063301.11+030334.1,,3130088774241620608,,18.3,242,WZ Sge:,wd,*This work,*This work,,98.2546425342488,3.05946089245588
J063304.77+032422.8,Gaia17ber,3130133544980839680,,19.1,2548,U Gem,cv,2017TNSTR.547....1D,*This work,,98.2698919064814,3.4063204894187
J063516.63+030313.6,,3130064176963184896,1.4717(2),18.95,643,Polar:,wd,*This work,*This work,*This work,98.8193101383317,3.05378330036037
J063844.17+181611.4,UV Gem,3371136087085232128,2.226(5)*,18.81,722,SU UMa,cv, 1960JO.....43...17P,*This work,2009PASJ...61S.395K,99.6840223392401,18.2698436977693
J070533.79-125004.7,,3044836838812715264,,18.7,246,CV:,wd,*This work,*This work,,106.390771073715,-12.8346273774402
J070816.61-124544.8,ASASSN-16an,3044908474565329280,,19.16,2071,U Gem,cv,2019TNSTR.241....1D,*This work,,107.069190183944,-12.7624305584971
J073339.29+212200.8,CSS 091111:073339+212201,865345406593708160,,19.37,1961,U Gem,cv,2014MNRAS.443.3174B,2014MNRAS.443.3174B,,113.413699080317,21.3668972824276
J073758.55+205544.6,SDSS J073758.55+205544.5,673118544624392576,,19.79,974,SU UMa:,cv,2010MNRAS.402..436W,*This work,,114.493959578328,20.9290649620939
J073817.74+285519.7,SDSS J073817.75+285519.7,878597549661945984,5.555(1),18.46,1204,U Gem+E,"cv,gg,u1,u2",2003AJ....126.1499S,2003AJ....126.1499S,*This work,114.573933566993,28.9221366951446
J074222.55+172806.7,MLS 110309:074223+172807,671077782322909696,,20.04,1828,U Gem,cv,2014MNRAS.441.1186D,2020AJ....159..114O,,115.593947425363,17.4685379240813
J074419.74+325448.2,CSS 091029:074420+325448,881969129052843520,0.55,19.83,,AM CVn,cv,2014MNRAS.441.1186D,2014MNRAS.443.3174B,2018A&A...620A.141R,116.082264852386,32.9134007743329
J074859.55+312512.5,SDSS J074859.55+312512.6,880821067114616832,1.39946616(2),18.37,542,SU UMa+E,"cv,gg,u1,u2,wd",2010MNRAS.402..436W,*Lamost 8/1/2016,*vsnet 19297,117.24814099198,31.420129284418
J074917.11+365427.9,SDSSJ074917.11+365428.0,919046658301858048,1.3401(1),19.17,820,Polar:,cv,2023MNRAS.524.4867I,2023MNRAS.524.4867I,2023MNRAS.524.4867I,117.321297529299,36.9077558214041
J075107.51+300628.3,SDSS J075107.50+300628.4,878968875354903040,1.3918(3)*,19.68,1366,SU UMa,"cv,u1,u2,wd",2010MNRAS.402..436W,*This work,*vsnet 15408,117.781303684177,30.107867907344
J075233.17+294339.5,,875941782403757056,1.4455(1),18.5,702,DN,"gg,u1,u2",*VSNET 7967,*This work,*This work,118.138208553266,29.7276493295858
J075240.45+362823.2,EU Lyn,918840426857988736,,20.0,631,Polar+E,cv,2003AJ....126.1499S,2003AJ....126.1499S,2005ApJ...620..929H,118.168526880439,36.4731116699499
J075331.99+375800.7,CSS 100407:075332+375801,919213474830239616,1.5363(1),19.21,1699,MCV:,"cv,u1,u2",2014MNRAS.441.1186D,2014MNRAS.443.3174B,*This work,118.383272665315,37.9668473133992
J075540.64+264618.1,V0516 Gem,874545471356863104,1.4883(1),18.74,359,Polar:,cv,2014CBET.4013....1M,*This work,*This work,118.919318054075,26.771688600468
J080538.98+354054.9,CSS 170417:080539+354055,906152376204919040,5.2069(1),20.69,1770,U Gem,cv,2020TNSTR.768....1H,*This work,*This work,121.412398127183,35.6819274544411
J080853.73+355053.6,CSS 080416:080854+355053,906214223733883264,,19.98,1807,U Gem,"cv,u2",2009ApJ...696..870D,2012ATel.4516....1W,,122.22387799995,35.848221592046
J081931.24+213338.0,MLS 151206:081931+213338,676203568093232512,,19.46,2768,IP:,"cv,u2",*CRTS candidate CV,2020AJ....159..198S,,124.880175620086,21.5605612244587
J082253.13+231300.6,SDSS J082253.12+231300.6,678153002209054336,,19.8,3077,CV:,cv,2009AJ....137.4011S,2009AJ....137.4011S,,125.721357190334,23.2168303109245
J083619.15+212105.2,CC Cnc,664787098343076992,1.764(12),17.45,493,SU UMa,"cv,gg,u1,u2",1990IAUC.5024....2M,1990IAUC.5024....2M,1997PASP..109.1241T,129.079798672037,21.3514444865293
J084400.09+023919.2,V0495 Hya,3079207606650040320,4.9708(6),18.42,1467,U Gem,cv,2003AJ....126.1499S,2003AJ....126.1499S,*This work,131.000382903838,2.65534644503424
J084413.66-012807.9,CSS 090331:084414-012807,3072558340145828864,,20.37,2153,AM CVn,"cv,u1,u2",2014MNRAS.443.3174B,2014MNRAS.443.3174B,,131.056913209243,-1.46887391129155
J084555.06+033929.3,V0498 Hya,581352651334960512,1.4536(14)*,20.72,1635,WZ Sge:\S :,cv,2009PASJ...61S.395K,2014MNRAS.443.3174B,2009PASJ...61S.395K,131.479435446669,3.65813284545745
J085107.39+030834.5,CT Hya,581110831791334400,1.59612(3)*,18.54,579,SU UMa,cv,1960JO.....43...17P,2003AJ....126.1499S,2010PASJ...62.1525K,132.780787914949,3.14291641716702
J090246.54-014201.9,ASASSN-15gv,5764187028557281280,2.04(10):,20.58,1734,SU UMa:,cv,*ASAS-SN CV candidate,*This work,*This work,135.693912715587,-1.70052437909088
J090344.25-013326.1,,5764195103095781120,,19.53,278,AM CVn,"gg,u2,wd",2013MNRAS.429.2143C,*This work,,135.934376207394,-1.55726248077363
J090403.48+035501.2,SDSS J090403.48+035501.2,579909164365936512,1.4336(1),19.31,295,WZ Sge:,"cv,gg,u1,u2,wd",2004AJ....128.1882S,2004AJ....128.1882S,2005ASPC..330.....H,136.014518699947,3.91699979976679
J091410.72+013732.9,ASASSN-16as,3843535378146405888,6.043(7),17.69,1016,U Gem,cv,*VSNET 19440,2017RNAAS...1...29T,2017RNAAS...1...29T,138.54464990104,1.62581610248877
J092614.30+010557.4,,3844016380122912640,1.4723(1),19.47,385,Polar,"gg,u1,u2,wd",2023ApJ...945..141R,2023ApJ...945..141R,*This work,141.559571516383,1.09927864256539
J092620.42+034542.3,GUVV J092620.4+034541.8,3845719592354419712,,19.7,933,SU UMa,"cv,u1,u2",2005AJ....130..825W,*This work,,141.585079638971,3.76175837420399
J093205.24+034332.5,ASASSN-17od,3850925956004914816,,17.75,633,SU UMa:,cv,*ASAS-SN CV candidate,*This work,,143.021814318412,3.72569920402533
J093238.20+010902.5,SDSS J093238.21+010902.5,3841337699215167232,,19.4,3145,Polar:,cv,2003AJ....126.1499S,2003AJ....126.1499S,,143.159146367876,1.150692233773
J104245.16+371819.9,SDSS J104245.15+371819.8,751777469035821312,1.82(4),19.84,507,Polar,"gg,u2",2023MNRAS.524.4867I,2023MNRAS.524.4867I,*This work,160.688146999777,37.3055349892487
J112332.03+431717.5,CSS 090602:112332+431717,783809506927814912,,19.65,1261,SU UMa:,"cv,u1,u2",2009ATel.2086....1D,2014MNRAS.443.3174B,,170.883459478515,43.2881964213959
J113122.38+432238.7,MR UMa,772038105376131456,1.518(3),17.92,328,SU UMa,"cv,gg,u1,u2",1997AcApS..17..107W,2006AJ....131..973S,2015AJ....149..128T,172.843249190252,43.3774044349356
J115419.06+575750.8,SDSS J115419.06+575750.9,845441772229861760,,20.42,1144,ER UMa,cv,2023MNRAS.524.4867I,2023MNRAS.524.4867I,,178.579432303422,57.9641097358244
J121913.06+204937.6,SDSS J121913.04+204938.3,3952276665815698560,1.3018(1),19.19,274,WZ Sge,"cv,gg,u2,wd",2011AJ....142..181S,2011AJ....142..181S,*This work,184.804435503661,20.8271069453785
J122740.86+513924.8,GP CVn,1571768231438756864,1.510810(2),18.74,390,SU UMa,"cv,gg,u1,u2,wd",2006AJ....131..973S,2006AJ....131..973S,2008MNRAS.388.1582L,186.920257464725,51.6568954011323
J130514.73+582856.2,SDSS J130514.73+582856.3,1578672472969644288,,19.23,3911,DN,"cv,u2",2004AJ....128.1882S,2004AJ....128.1882S,,196.311361385111,58.4822689835195
J133309.19+143706.9,SDSS J133309.19+143706.9,3741755132951336192,2.1148(1),19.55,2028,Polar,cv,2009AJ....137.4011S,2009AJ....137.4011S,*This work,203.288276339752,14.618591937932
J133941.08+484727.6,V0355 UMa,1558322303741820928,1.3754(4),17.37,150,WZ Sge,"cv,wd",2005AJ....129.2386S,2005AJ....129.2386S,2006MNRAS.365..969G,204.921183127597,48.7909935009806
J134052.05+151340.9,CSS 100531:134052+151341,3742038776886730368,2.45,17.94,822,U Gem,"cv,u2",2012AJ....144...81T, 2013PASP..125..506T, 2013PASP..125..506T,205.216855663489,15.2280361286869
J135218.95+280917.1,CSS 090705:135219+280917,1451958950484177280,,20.1,2263,U Gem,cv,2014MNRAS.443.3174B,2014MNRAS.443.3174B,,208.078977300665,28.1547364707218
J135642.39+613024.4,V0427 UMa,1661194359687172480,,20.47,2330,SU UMa:,cv,2013ATel.5118....1S,*This work,,209.176632759994,61.5067708161234
J142953.55+073231.3,SDSS J142953.56+073231.2,1172464842754767488,,20.23,1348,U Gem,"cv,u2",2010MNRAS.402..436W,*This work,,217.473143566842,7.54201750247097
J143317.77+101122.7,SDSS J143317.78+101123.3,1176468611268115200,1.30177630(5),18.55,232,WZ Sge,"cv,gg,u1,u2,wd",2007AJ....134..185S,2007AJ....134..185S,2008MNRAS.388.1582L,218.324059517468,10.1896281713784
J143435.36+334050.1,,1287753107989718784,,20.03,363,WZ Sge:\S :,u2,*This work,*This work,,218.64733135379,33.6805775261825
J150240.90+333423.4,NZ Boo,1289860214647954816,1.413831(1),17.26,184,SU UMa+E,"cv,gg,u1,u2,wd",2006AJ....131..973S,2006AJ....131..973S,*Inight et al in prep,225.670433573482,33.573175565652
J160809.54+542131.4,ELAISN1 MOS15-02,1429001113336695168,1.4646(5),19.43,1168,ER UMa,cv,2013ApJ...766...60G,*This work,*This work,242.039742673171,54.3587133131915
J161935.78+524631.7,DDE 32,1425200578380530048,1.675066(5),19.28,449,Polar,cv,2016arXiv160908511D,2016arXiv160908511D,2016arXiv160908511D,244.899081558857,52.7754803603717
J163722.21-001957.1,V2690 Oph,4383291477376259968,1.61736(3),19.99,1254,SU UMa,"cv,u2",2002AJ....123..430S,2002AJ....123..430S,2008MNRAS.391..591S,249.342523037935,-0.332535468319929
J165127.25-131809.2,SSS 130510:165127-131809,4332792802397772672,,19.91,,U Gem,cv,*CRTS candidate CV,*This work,,252.863543762565,-13.3025653085824
J165244.83+333925.5,SDSS J165244.84+333925.4,1314596271336013824,1.67:,20.74,3281,SU UMa,"cv,u2",2005AJ....129.2386S,2005AJ....129.2386S,*This work,253.186792257528,33.6570763947721
J165930.37-125327.2,V0841 Oph,4333061392472253440,14.4313(2),13.65,815,Nova,cv,1983ApJS...53..523W,1983ApJS...53..523W,2006PASP..118..687P,254.876540352615,-12.8908840012896
J170515.34+724403.3,MASTER OT J170515.37+724402.5,1655084339211334016,,19.41,2686,SU UMa,cv,2013ATel.5676....1B,*This work,,256.313904826632,72.7342401497964
J171752.03-070654.2,MASTER OT J171752.02-070654.6,4360435241974939392,,20.52,3089,U Gem,cv,2017ATel10415....1V,*This work,,259.466787613381,-7.11506321384151
J172148.84-051713.2,CSS 120611:172149-051713,4362925292215906176,,20.12,3942,U Gem,cv,2014MNRAS.441.1186D,*This work,,260.453520359388,-5.28700284135679
J172805.34+775117.4,,1705302990918074880,,20.62,974,WZ Sge:,u2,*This work,*This work,,262.022238412056,77.8548354182222
J173924.38+050049.7,ASASSN-15mk,4473606466292898688,,20.54,,DN,cv,*ASAS-SN CV candidate,*This work,,264.851576714189,5.01379215148871
J174045.86+060350.5,PBC J1740.7+0603,4485786821746343680,1.6826(50),15.84,232,Polar: ,cv,2015AJ....150..170H,2015AJ....150..170H,2015AJ....150..170H,265.191096709516,6.06403324240826
J174056.31+025831.6,MG1 995493,4376325246582929920,4.143(3):,17.81,928,U Gem\ddag ,"cv,gg,u1,u2",2007AJ....134.1488K,*This work,*This work,265.23463770858,2.97544206623464
J174759.88+032859.7,ASASSN-15fm,4472400370757130496,,20.07,957,DN,cv,2019MNRAS.486.2422P,*This work,,266.999481289841,3.4832385821071
J181111.75+124301.7,,4496951052360182656,,19.79,689,SU UMa:,wd,*This work,*This work,,272.798954276173,12.7171270701798
J182122.51+614855.2,ASASSN-13at,2159834324676298880,1.901(5),19.46,764,SU UMa,"cv,gg,u1,u2",2013ATel.5178....1G,2020AJ....160....6T,2020AJ....160....6T,275.343808073651,61.8153241365816
J182138.61+615904.0,ASASSN-14gg,2159842815827966720,1.44(3)*,19.78,722,SU UMa,"cv,wd",2018TNSTR1819....1D,*This work,*vsnet 20079,275.41088200952,61.9844373100707
J182205.84+270849.8,MASTER OT J182205.85+270849.7,4585224931075337216,,20.66,1772,SU UMa,cv,2014ATel.6049....1D,*This work,,275.524321868065,27.1471657504968
J182643.55+613816.5,,2159773512236202624,2.0654,20.62,2118,SU UMa,cv,2016ATel.8956....1M,*This work,*This work,276.681449022218,61.6379139626673
J183052.72+265514.9,MGAB-V733,4585376839774011520,,18.79,1175,SU UMa,u2,*MGAB Variable Star Catalog,*This work,,277.719679888111,26.9208015070436
J183211.36+615505.9,ASASSN-13ah,2159698023890909184,1.5874(3)*,20.47,960,SU UMa,cv,2013ATel.5052....1S, 2013ATel.5052....1S,2016PASJ...68...65K,278.047337356506,61.9183113412746
J192914.75+202759.5,NQ Vul,2017742684676480896,3.516(2),17.29,1170,Nova,cv,1977A&A....55..307C,1977A&A....55..307C,2021RNAAS...5..150S,292.311478728458,20.4665332884149
J192927.83+202035.0,1RXS J192926.6+202038,2017736641707652608,3.89(3),17.58,567,U Gem,cv,2011AstL...37...91D,2017RNAAS...1...29T,2017RNAAS...1...29T,292.365944304416,20.343046807248
J195837.08+164128.4,AW Sge,1820137772050526464,1.788(5)*,19.29,604,SU UMa,cv,1982A&AS...48..383V,*This work,2008JBAA..118..145S,299.654500347682,16.691222149845
J200318.50+170251.4,RZ Sge,1820209309009288960,1.63872,18.29,,SU UMa,cv,1982A&AS...48..383V,1982A&AS...48..383V,2014PASJ...66...90K,300.827074746487,17.0476249696368
J200611.52+334237.6,V1363 Cyg,2058291887543939968,2.42(14):,16.28,1641,U Gem,cv,1971RA......8..167M,1992A&AS...93..419B,*vsnet 13294,301.548007623608,33.7104322049165
J200934.41+550525.7,,2185841249306525696,,16.52,1707,NL,gg,2018AJ....156..241H,*This work,,302.393385793209,55.0904586147709
J202812.47+414836.3,V2467 Cyg,2068080976989664768,3.83,18.04,1847,IP:,cv,2007IAUC.8821....1N,2009AN....330...77P, 2010ASPC..435..297S,307.051961796469,41.810091741566
J204638.68+603803.0,V0713 Cep,2194206707428148480,2.0500424(1),18.35,319,SU UMa+E,cv,2003IBVS.5461....1A,*This work,2011JBAA..121..233B,311.661147065509,60.6341582782597
J205423.76+601706.7,V0962 Cep,2194035978188297728,,19.28,3095,Nova,cv,2015MNRAS.454.1297S,*This work,,313.598990331074,60.285195408652
J212654.54-012054.3,CRTS J212654.5-012054,2686013551247649152,,19.06,1676,Polar,"cv,u2",2014MNRAS.441.1186D,2014MNRAS.441.1186D,,321.727255394526,-1.34841347352055
J213432.34-012040.5,CSS 081120:213432-012040,2686614060690086016,,18.59,,U Gem,cv,2014MNRAS.441.1186D,*This work,,323.63476764033,-1.34457792492474
J221832.75+192520.2,Swift J2218.5+1925,1777232423131443840,2.159(24),17.31,240,Polar,"cv,gg,u1,u2",2009ATel.2177....1T,2013AJ....146..107T,2013AJ....146..107T,334.636471589155,19.4222694651784
J221900.24+201831.2,SDSS J221900.24+201831.1,1778468682222798080,3.36(1),18.23,821,DN,"gg,u1,u2",2023MNRAS.524.4867I,2023MNRAS.524.4867I,2023MNRAS.524.4867I,334.75099643215,20.3086608041662
J222117.33+194817.6,ASASSN-19wi,1777640754262037248,,18.77,708,DN,"gg,u1,u2",*ASAS-SN CV candidate,*This work,,335.322216007386,19.8048948386021
J234440.54-001206.1,MLS 100904:234441-001206,2642699218384434432,1.8411(7)*,20.07,668,SU UMa,"cv,u2",*CRTS candidate CV,2014MNRAS.443.3174B,2010PASJ...62.1525K,356.168909266133,-0.20168485057316

